High-Performance and Flexible Parallel Algorithms for Semisort and Related Problems

Semisort is a fundamental algorithmic primitive widely used in the design and analysis of efficient parallel algorithms. It takes input as an array of records and a function extracting a \emph{key} per record, and reorders them so that records with equal keys are contiguous. Since many applications only require collecting equal values, but not fully sorting the input, semisort is broadly applicable, e.g., in string algorithms, graph analytics, and geometry processing, among many other domains. However, despite dozens of recent papers that use semisort in their theoretical analysis and the existence of an asymptotically optimal parallel semisort algorithm, most implementations of these parallel algorithms choose to implement semisort by using comparison or integer sorting in practice, due to potential performance issues in existing semisort implementations. In this paper, we revisit the semisort problem, with the goal of achieving a high-performance parallel semisort implementation with a flexible interface. Our approach can easily extend to two related problems, \emph{histogram} and \emph{collect-reduce}. Our algorithms achieve strong speedups in practice, and importantly, outperform state-of-the-art parallel sorting and semisorting methods for almost all settings we tested, with varying input sizes, distribution, and key types. We also test two important applications with real-world data, and show that our algorithms improve the performance over existing approaches. We believe that many other parallel algorithm implementations can be accelerated using our results.

==> figures/collect_reduce.py <==
#!python3
import csv
import sys

import numpy as np
import matplotlib.pyplot as plt
import seaborn as sns
import pandas as pd
import math
import os

if not(os.path.exists("output") and os.path.isdir("output")):
  os.mkdir("output")

data = []
ct = 0
with open(sys.argv[1], 'r') as csvfile:
  reader = csv.reader(csvfile, delimiter=',')
  for row in reader:
    bits = row[0]
    dist = row[1]
    param = float(row[2])
    collect_reduce = float(row[3])
    parlay_collect_reduce = float(row[4])
    semisort_eq = float(row[5])
    semisort_less = float(row[6])
    semisort_eq_t = float(row[7])
    semisort_less_t = float(row[8])


    data.append([dist,param,"Ours$_{\oplus}$",collect_reduce])
    data.append([dist,param,"Ours$_{=}$",semisort_eq])
    data.append([dist,param,"PLCR",parlay_collect_reduce])
    # data.append([dist,param,"Ours$_{<}$",semisort_less])
    # data.append([dist,param,"Ours-i$_{=}$",semisort_eq_t])
    # data.append([dist,param,"Ours-i$_{<}$",semisort_less_t])

full_df = pd.DataFrame(data, columns = ["Dist", "Param", "Algorithm", "Time"])

dists = full_df["Dist"]
print(set(dists))

for dist in set(dists):
  plt.figure()
  print(dist)
  df = full_df.loc[full_df["Dist"] == dist]
  times = df["Time"]
  min_time = min(times)
  max_time = max(times)
  params = df["Param"]
  min_param = min(params)
  max_param = max(params)


  plt.style.use(['seaborn-darkgrid', 'seaborn-paper'])

  plt.rcParams['ps.useafm'] = True
  plt.rcParams['pdf.use14corefonts'] = True
  plt.rcParams['text.usetex'] = True

  sns.set(font_scale=1)
  pal = sns.color_palette("mako_r", len(set(full_df["Algorithm"])))
  g = sns.lineplot(x='Param', y='Time', hue='Algorithm', style="Algorithm", markers=True, markersize=12, data = df, palette=pal)

#  plt.xscale("log", base=2)
  # plt.yscale("log")

  g.set_xlabel('Distribution Parameter', fontsize=25)
  g.set_ylabel('Running time', fontsize=25)

  plt.tick_params(axis='both', which='major', labelsize=22)
  #plt.xticks((10**3, 10**4, 10**5, 10**6))
  #plt.xticks((3**8, 3**9, 3**10, 3**11),
  #("$3^{8}$", "$3^{9}$", "$3^{10}$", "$3^{11}$"))
  #plt.xlim((3**7, 3**12 / 1.5))
  #plt.ylim((3**7, 3**12 / 1.5))

  plt.legend(loc='upper left', labelspacing=0.3,frameon=True, ncol=1,facecolor="White", fontsize=15)
  # plt.title(dist + " Distribution", fontsize=24)

  y_min = min_time/1.3
#  ax.annotate("", xy=(min_param, y_min * 1.2), dx   ,
#            arrowprops=dict(arrowstyle="->"))

  if (dist == "zipfian"): #hacks
    g.set(xticks=[0.6, 0.8, 1.0, 1.2, 1.5])
    g.set(xticklabels=["0.6", "0.8", "1.0", "1.2", "1.5"])
    plt.text(min_param + (max_param-min_param)/3.0, 0.1, "Fewer heavy keys", fontsize=16)
    plt.text(max_param,  0.1, "More heavy keys", fontsize=16)
    plt.arrow(max_param, 0, min_param - max_param, 0, width=0.008, head_width=0.05, head_length=0.05, fc='maroon', ec='maroon')
    plt.ylim((-0.1, max_time*1.3))
    plt.gca().invert_xaxis()

  if (dist == "exponential"): #hacks
    # plt.xscale("log", base=10)
    g.set(xticks=[0.00001, 0.00002, 0.00005, 0.00007, 0.0001])
    g.set(xticklabels=["0.1", "0.2", "0.5", "0.7", "1"])
    plt.text(min_param + (max_param-min_param)/4.3, 0.1, "Fewer heavy keys", fontsize=16)
    plt.text(max_param,  0.1, "More heavy keys", fontsize=16)
    plt.arrow(max_param, 0, min_param - max_param, 0, width=0.008, head_width=0.05, head_length=0.00001, fc='maroon', ec='maroon')
    plt.ylim((-0.1, max_time*1.3))
    plt.gca().invert_xaxis()

  if (dist == "uniform"): #hacks
    plt.xscale("log", base=10)
    g.set(xticks=[10, 1000, 100000, 10000000, 1000000000])
    g.set(xticklabels=["$10$", "$10^3$", "$10^5$", "$10^7$", "$10^9$"])
    plt.text(min_param, 0.1, "More heavy keys", fontsize=16)
    plt.text(max_param - (max_param-min_param)/1.005,  0.1, "Fewer heavy keys", fontsize=16)
    plt.arrow(min_param, 0, (max_param - min_param)/2, 0, width=0.008, head_width=0.05, head_length=1000000000, fc='maroon', ec='maroon')
    plt.ylim((-0.1, max_time*1.3))

  g.set(yticks=[0.0, 0.5, 1.0, 1.5, 2.0, 2.5, 3.0])
  g.set(yticklabels=["0.0", "0.5", "1.0", "1.5", "2.0", "2.5", "3.0"])
  plt.tight_layout()
  fig = g.get_figure()
  fig.savefig("output/collect_reduce/" + dist + ".pdf")

  plt.clf()



==> figures/increasing_input_size.py <==
#!python3
import csv
import sys

import numpy as np
import matplotlib.pyplot as plt
import seaborn as sns
import pandas as pd
import math
import os

# input: csv data as triples of (tag, test_name, running_time)

if not(os.path.exists("output") and os.path.isdir("output")):
  os.mkdir("output")

data = []
ct = 0
with open(sys.argv[1], 'r') as csvfile:
  reader = csv.reader(csvfile, delimiter=',')
  for row in reader:
    n = int(row[0])
    dist = row[1]
    param = float(row[2])
    semi_eq = float(row[3])
    semi_less = float(row[4])
    parlay_sample = float(row[5])
    ips4o = float(row[6])
    semi_eq_t = float(row[7])
    semi_less_t = float(row[8])
    parlay_integer = float(row[9])
    gssb_semi = float(row[10])
    region = float(row[11])
    ips2ra = float(row[12])

    dist_and_param = str(dist) + "-" + str(param)
    # data.append([system, n, semi_eq, semi_eq_t, semi_less, semi_less_t, parlay_sample, parlay_integer, parlay_group_by, gssb_semi, region, ips4o, ips2ra])

    data.append([dist_and_param,n,"Ours$_{=}$",semi_eq,0])
    data.append([dist_and_param,n,"Ours-i$_{=}$",semi_eq_t,0])
    data.append([dist_and_param,n,"Ours$_{<}$",semi_less,0])
    data.append([dist_and_param,n,"Ours-i$_{<}$",semi_less_t,0])
    data.append([dist_and_param,n,"PLSS",parlay_sample,1])
    data.append([dist_and_param,n,"PLIS",parlay_integer,1])
    data.append([dist_and_param,n,"GSSB",gssb_semi,1])
    data.append([dist_and_param,n,"RS",region,1])
    data.append([dist_and_param,n,"IPS$^4$o",ips4o,1])
    data.append([dist_and_param,n,"IPS$^2$Ra",ips2ra,1])

full_df = pd.DataFrame(data, columns = ["Dist", "N", "System", "Time", "Type"])
times = full_df["Time"]
dists = full_df["Dist"]
min_time = min(times)
max_time = max(times)
print(set(dists))

for dist in set(dists):
  plt.figure()
  print(dist)
  df = full_df.loc[full_df["Dist"] == dist]

  plt.style.use(['seaborn-darkgrid', 'seaborn-paper'])

  plt.rcParams['ps.useafm'] = True
  plt.rcParams['pdf.use14corefonts'] = True
  plt.rcParams['text.usetex'] = True

  sns.set(font_scale=1)
  pal = sns.color_palette("mako_r", len(set(full_df["System"])))
  g = sns.lineplot(x='N', y='Time', hue="System", style="System", markers=True, markersize=12, data = df, palette=pal)

  plt.xscale("log")
  plt.yscale("log")

  #g.axhline(10, ls='--', color='gray')
  #g.axhline(64, ls='--', color='green')
  #g.axhline(1024, ls='--', color='red')
  g.set_xlabel('Input size $\\times 10^6$ (logscale)', fontsize=25)
  g.set_ylabel('Running time (logscale)', fontsize=25)

  g.set(xticks=[10**7, 2*10**7, 5*10**7, 10**8, 2*10**8, 5*10**8, 10**9])
  # g.set(xticklabels=["$10^7$", "$10^8$", "$10^9$"])
  g.set(xticklabels=["10", "20", "50", "100", "200", "500", "1000"])
  g.set(yticks=[0.001, 0.01, 0.02, 0.1, 0.2, 1, 2])
  g.set(yticklabels=["0.001", "0.01", "0.02",  "0.1", "0.2", "1", "2"])
  plt.tick_params(axis='both', which='major', labelsize=22)
  #plt.xticks((10**3, 10**4, 10**5, 10**6))
  # plt.xticks((3**8, 3**9, 3**10, 3**11),
  # ("$3^{8}$", "$3^{9}$", "$3^{10}$", "$3^{11}$"))
  #plt.xlim((3**7, 3**12 / 1.5))
  #plt.ylim((3**7, 3**12 / 1.5))

  plt.legend(loc='upper left',labelspacing=0.3,columnspacing=0.75,frameon=True, ncol=2,facecolor="White", fontsize=12)

  #plt.xlim((500000, 10000000000))
  #plt.xlim((10000000, 10000000000))
  plt.ylim((min_time/1.5, max_time*2))
  plt.tight_layout()
  fig = g.get_figure()
  fig.savefig("output/increasing_input_size/" +dist + ".pdf")

  plt.clf()



==> figures/scaling.py <==
#!python3
import csv
import sys

import numpy as np
import matplotlib.pyplot as plt
import seaborn as sns
import pandas as pd
import math

# input: csv data as triples of (tag, test_name, running_time)

plt.rcParams['ps.useafm'] = True
plt.rcParams['pdf.use14corefonts'] = True
plt.rcParams['text.usetex'] = True

degrees = []
data = []

dist_to_seq_times = {}

with open(sys.argv[1], 'r') as csvfile:
  reader = csv.reader(csvfile, delimiter=',')
  for row in reader:
    num_threads = int(row[0])
    dist = row[1]
    param = row[2]
    dist_and_param = str(dist) + "-" + str(param)
    if dist not in dist_to_seq_times:
      dist_to_seq_times[dist] = {}
    if param not in dist_to_seq_times[dist]:
      dist_to_seq_times[dist][param] = {}

    semi_eq = float(row[3])
    semi_less = float(row[4])
    plss = float(row[5])
    ips4o = float(row[6])
    semi_eq_no_hash = float(row[7])
    semi_less_no_hash = float(row[8])
    plis = float(row[9])
    gssb = float(row[10])
    regionssort = float(row[11])
    ips2ra = float(row[12])
    if (num_threads == 1):
      dist_to_seq_times[dist][param]["semi_eq"] = semi_eq
      dist_to_seq_times[dist][param]["semi_less"] = semi_less
      dist_to_seq_times[dist][param]["plss"] = plss
      dist_to_seq_times[dist][param]["ips4o"] = ips4o
      dist_to_seq_times[dist][param]["semi_eq_no_hash"] = semi_eq_no_hash
      dist_to_seq_times[dist][param]["semi_less_no_hash"] = semi_less_no_hash
      dist_to_seq_times[dist][param]["plis"] = plis
      dist_to_seq_times[dist][param]["gssb"] = gssb
      dist_to_seq_times[dist][param]["regionssort"] = regionssort
      dist_to_seq_times[dist][param]["ips2ra"] = ips2ra

    # if (dist == "zipfian" and param == 0.8):
        # print(semi_eq, dist_to_seq_times[dist]["semi_eq"],  dist_to_seq_times[dist]["semi_eq"]/semi_eq)
    data.append([dist_and_param, "Ours$_{=}$", num_threads, semi_eq, dist_to_seq_times[dist][param]["semi_eq"]/semi_eq])
    data.append([dist_and_param, "Ours$_{<}$", num_threads, semi_less, dist_to_seq_times[dist][param]["semi_less"]/semi_less])
    data.append([dist_and_param, "Ours-i$_{=}$", num_threads, semi_eq_no_hash, dist_to_seq_times[dist][param]["semi_eq_no_hash"]/semi_eq_no_hash])
    data.append([dist_and_param, "Ours-i$_{<}$", num_threads, semi_less_no_hash, dist_to_seq_times[dist][param]["semi_less_no_hash"]/semi_less_no_hash])
    data.append([dist_and_param, "PLSS", num_threads, plss, dist_to_seq_times[dist][param]["plss"]/plss])
    data.append([dist_and_param, "PLIS", num_threads, plis, dist_to_seq_times[dist][param]["plis"]/plis])
    data.append([dist_and_param, "GSSB", num_threads, gssb, dist_to_seq_times[dist][param]["gssb"]/gssb])
    data.append([dist_and_param, "RS", num_threads, regionssort, dist_to_seq_times[dist][param]["regionssort"]/regionssort])
    data.append([dist_and_param, "IPS$^4$o", num_threads, ips4o, dist_to_seq_times[dist][param]["ips4o"]/ips4o])
    data.append([dist_and_param, "IPS$^2$Ra", num_threads, ips2ra, dist_to_seq_times[dist][param]["ips2ra"]/ips2ra])

full_df = pd.DataFrame(data, columns = ['Dist', 'Algorithm', 'Threads', 'Time', 'Speedup'])
dists = full_df["Dist"]

for dist in set(dists):
  plt.figure()
  df = full_df.loc[full_df["Dist"] == dist]
  print(dist)
  speedups = df["Speedup"]
  min_t = min(speedups)
  max_t = max(speedups)

  plt.style.use(['seaborn-whitegrid', 'seaborn-paper'])
  # plt.axes().set_facecolor("White")

  #plt.yscale("log", base=10)
  sns.set(font_scale=2)
  pal = sns.color_palette("mako_r", len(set(full_df["Algorithm"])))
  g = sns.lineplot(x='Threads', y='Speedup', hue='Algorithm', data=df, markers=True, markersize=12,style="Algorithm", dashes=False, palette=pal)
  plt.xscale("log",base=2)
  g.axes.set_yscale("log", base=2)

  #g.axhline(10, ls='--', color='gray')
  g.set_xlabel('Number of hyper-threads (logscale)', fontsize=25)
  g.set_ylabel('Self-speedup (logscale)', fontsize=25)

  plt.tick_params(axis='both', which='major', labelsize=20)

  #plt.legend(bbox_to_anchor=(1.02, 1), loc=2, borderaxespad=0.)
  #plt.legend(loc=3)
  #plt.legend(["$\epsilon=0.01$", "$\epsilon=0.1$", "$\epsilon=1$", "$\epsilon=10$", "$\epsilon=100$"], fontsize=14, fancybox=True, frameon=True, edgecolor='gray')

  plt.legend(loc='upper left',labelspacing=0.3,columnspacing=0.75,frameon=True, ncol=2, facecolor="White", fontsize=12)

  g.set(xticks=[1, 2, 4, 8, 24, 48, 96, 192])
  g.set(xticklabels=["1", "2", "4", "8", "24", "48", "96", "96h"])
  # g.set(xticks=[1, 24, 48, 96, 192])
  # g.set(xticklabels=["1", "24", "48", "96", "192"])
  g.set(yticks=[1, 2, 4, 8, 24, 48, 96])
  g.set(yticklabels=["1", "2", "4", "8", "24", "48", "96"])

  plt.ylim(0.75, max_t * 2)

  plt.tight_layout()
  fig = g.get_figure()
  fig.savefig("output/scaling/" + dist + ".pdf")


==> figures/vs_key_length.py <==
#!python3
import csv
import sys

import numpy as np
import matplotlib.pyplot as plt
import seaborn as sns
import pandas as pd
import math

plt.rcParams['ps.useafm'] = True
plt.rcParams['pdf.use14corefonts'] = True
plt.rcParams['text.usetex'] = True

def float_or_na(s):
  if (s == "N/A"):
     return 0
  else:
    return float(s)

# input: csv data as triples of (tag, test_name, running_time)
data = []
min_times = {}
MAX = 10000000000
# pass one, populate min_times
n = 1000000000
with open(sys.argv[1], 'r') as csvfile:
  reader = csv.reader(csvfile, delimiter=',')
  for row in reader:
    key_len = row[0]+"-bit"
    dist = row[1]
    param = float_or_na(row[2])
    semi_eq = float_or_na(row[3])
    semi_less = float_or_na(row[4])
    parlay_sample = float_or_na(row[5])
    ips4o = float_or_na(row[6])
    semi_eq_no_hash = float_or_na(row[7])
    semi_less_no_hash = float_or_na(row[8])
    parlay_integer = float_or_na(row[9])
    gssb_semi = float_or_na(row[10])
    region = float_or_na(row[11])
    ips2ra = float_or_na(row[12])

    dist_and_param = str(dist) + "-" + str(param)

    data.append([key_len,dist_and_param,n,"Ours$_=$",semi_eq])
    data.append([key_len,dist_and_param,n,"Ours-i$_=$",semi_eq_no_hash])
    data.append([key_len,dist_and_param,n,"Ours$_<$",semi_less])
    data.append([key_len,dist_and_param,n,"Ours-i$_<$",semi_less_no_hash])
    data.append([key_len,dist_and_param,n,"PLSS",parlay_sample])
    data.append([key_len,dist_and_param,n,"PLIS",parlay_integer])
    data.append([key_len,dist_and_param,n,"GSSB",gssb_semi])
    data.append([key_len,dist_and_param,n,"RS",region])
    data.append([key_len,dist_and_param,n,"IPS$^4$o",ips4o])
    data.append([key_len,dist_and_param,n,"IPS$^2$Ra",ips2ra])

full_df = pd.DataFrame(data, columns = ['Key Length', 'Dist', 'N', 'Algorithm', 'Time'])

def show_values_on_bars(axs, df, ct):
    def _show_on_single_plot(ax, df, ct):
        for p in ax.patches:
            _x = (p.get_x() + p.get_width() / 2)
            _y = 0.1
            time = df.iloc[ct]['Time']
            if (time == float(0)):
              value = "x"
              ax.text(_x, _y, value, ha="center", color='darkred', fontsize="15")
              ct = ct + 1
              continue
            ct = ct + 1

    if isinstance(axs, np.ndarray):
        for idx, ax in np.ndenumerate(axs):
            _show_on_single_plot(ax, df, ct)
    else:
        _show_on_single_plot(axs)

dists = full_df["Dist"]
print(set(dists))

for dist in set(dists):
  df = full_df.loc[full_df["Dist"] == dist]
  print(dist)
  times = df["Time"]
  max_time = max(times)

  plt.figure()
  #sns.set_style("dark")
  sns.set(font_scale=1)
  plt.style.use(['seaborn-dark', 'seaborn-paper'])
  #set_style()

  pal = sns.color_palette("viridis_r", 3)

  g = sns.catplot(x='Algorithm', y='Time', hue='Key Length', data=df, palette=pal, kind='bar', legend=False, edgecolor=".2")
  g.despine(left=True)

  axes = np.array(g.axes.flat)

  # plt.yscale("log", base=2) ###

  g.set_ylabels("Running Time (seconds)", fontsize="14")
  g.set_xlabels("")
  g.set_xticklabels(horizontalalignment='center', rotation=45)
  g.fig.set_size_inches(5, 2.75)
  #plt.legend(bbox_to_anchor=(1.05, 1), loc=2, borderaxespad=0.)

  ct = 0

  show_values_on_bars(axes, df, ct)

#  plt.text(-0.5, 50000, "Values on top of bars are running times (in seconds)", ha="left", color='darkslategray', fontsize="14")
  plt.ylim(0, max_time*1.25)

  g.ax.tick_params(axis='both', which='major', labelsize=14)

  plt.legend(loc='upper left',labelspacing=0.3,facecolor="White", frameon=True,fontsize=12,ncol=1)

  plt.tight_layout()
  g.fig.savefig("output/vs_key_length/" + dist + ".pdf")

  plt.clf()



==> plots/examples/bar.py <==
#!python3
import csv
import sys

import numpy as np
import matplotlib.pyplot as plt
import seaborn as sns
import pandas as pd
import math

plt.rcParams['ps.useafm'] = True
plt.rcParams['pdf.use14corefonts'] = True
plt.rcParams['text.usetex'] = True

# input: csv data as triples of (tag, test_name, running_time)
data = []
min_times = {}
MAX = 10000000000
# pass one, populate min_times
with open(sys.argv[1], 'r') as csvfile:
  reader = csv.reader(csvfile, delimiter=',')
  for row in reader:
    key = row[0]
    alg = row[1]
    running_time = float(row[2])
    if key not in min_times:
      min_times[key] = float("inf")
    if (running_time != float(0)) and (min_times[key] > running_time):
      min_times[key] = running_time

# pass two
with open(sys.argv[1], 'r') as csvfile:
  reader = csv.reader(csvfile, delimiter=',')
  for row in reader:
    key = row[0]
    alg = row[1]
#    link = row[2]
#    link = alg + "-" + link
    running_time = float(row[2])
    print(key, min_times[key])
    slowdown = running_time / min_times[key]
    # slowdown = math.log(10 + slowdown) / math.log(10) # log_10 of slowdown

    slowdown = 1.0 + slowdown

#    if (slowdown == 1):
#      slowdown = 1.5
#    if (slowdown == 0):
#      slowdown = 1
    data.append([key, alg, slowdown, running_time])

df = pd.DataFrame(data, columns = ['Graph', 'Linkage', 'Slowdown', 'Running Time'])
print (df)

#sns.set_style("dark")
#sns.set(font_scale=0.65)
plt.style.use(['seaborn-dark', 'seaborn-paper'])
#set_style()

pal_orig = sns.color_palette("Paired", 10)
pal = sns.color_palette("Paired", 5)
#palette = sns.color_palette("mako_r", 2)
#pal[0] = pal_orig[4]
#pal[1] = pal_orig[5]
#pal[2] = pal_orig[3]
#
#pal_one = sns.color_palette("Greens",7)
#pal_two = sns.color_palette("Oranges",7)
#
#palette = pal_one
#palette.reverse()
#palette[0] = palette[1]
#palette[1] = pal_two[3]
#palette[4] = pal_two[2]
#palette[5] = pal_two[3]
#palette[6] = pal_two[4]


#pal_rev = sns.color_palette("Paired", 5)
#pal_rev.reverse()
#pal_save = pal
#pal[0] = pal[3]
#pal[3] = pal_orig[6]
#pal[4] = pal_orig[8]

pal_orig = sns.color_palette("Paired", 10)
pal = sns.color_palette("muted")
vtx_pal = sns.color_palette("pastel")
pal[0] = pal_orig[3]
pal[1] = vtx_pal[0]
pal[2] = vtx_pal[1]
pal[3] = vtx_pal[3]
pal[4] = pal_orig[2]
pal[5] = pal_orig[8]

g = sns.catplot(x='Graph', y='Slowdown', hue='Linkage', data=df, palette=pal, kind='bar', legend=False, edgecolor=".2")
g.despine(left=True)

axes = np.array(g.axes.flat)

#print(len(axes))
#print(len(axes[0].patches))
#for i in range(len(axes[0].patches)):
#	p = axes[0].patches[i]
#	if (int(i/7) == 0):
#		p.set_hatch('///')
#	elif (int(i/7) == 1):
#		p.set_hatch('\\\\\\')

plt.yscale("log", base=10) ###

#e.set_ylabels("Slowdown (" + r'$\log_{10}$' + " scale)")
g.set_ylabels("Relative performance")
g.set_xlabels("")
g.set_xticklabels(horizontalalignment='center')
g.fig.set_size_inches(9, 3)
#plt.legend(bbox_to_anchor=(1.05, 1), loc=2, borderaxespad=0.)

ct = 0
def show_values_on_bars(axs, ct):
    def _show_on_single_plot(ax, ct):
        for p in ax.patches:
            _x = (p.get_x() + p.get_width() / 2)
            _y = p.get_y() + p.get_height()*1.17
            #_y = p.get_y() + p.get_height() + (p.get_height() / 10)
            if True:
              time = df.loc[ct]['Running Time']
              if (time < 1000):
                print("time = ", time)

                if (time == float(0)):
                  value = "x"
                  ax.text(_x, _y, value, ha="center", color='darkred', fontsize="8")
                  ct = ct + 1
                  continue
                else:
                  value = '{:.3g}'.format(time)
                ct = ct + 1
                ax.text(_x, _y, value, ha="center", color='darkslategray', rotation = 90, fontsize="7")
              else:
                print("else", time)
                value = '{:.3g}'.format(time)
                ct = ct + 1
                ax.text(_x, _y, value, ha="center", color='darkslategray', rotation = 90, fontsize="7")

    if isinstance(axs, np.ndarray):
        for idx, ax in np.ndenumerate(axs):
            _show_on_single_plot(ax, ct)
    else:
        _show_on_single_plot(axs)

show_values_on_bars(axes, ct)

plt.text(-0.5, 50000, "Values on top of bars are running times (in seconds)", ha="left", color='darkslategray', fontsize="9")

#plt.yticks(np.arange(6), (r'$10^{0}$', r'$10^{1}$',r'$10^{2}$',r'$10^{3}$',r'$10^{4}$',r'$10^{5}$'))
plt.ylim(1, 45000)

g.ax.tick_params(axis='both', which='major', labelsize=10)

plt.legend(facecolor="White", frameon=True,fontsize=9,ncol=2, loc=1)

plt.tight_layout()
g.fig.savefig("output.pdf")



==> plots/examples/bar_example_2.py <==
#!/Users/laxmandhulipala/miniconda3/bin/python
#!/usr/bin/python
import csv
import sys

import numpy as np
import matplotlib.pyplot as plt
import seaborn as sns
import pandas as pd
import math
from matplotlib import rcParams


plt.rcParams['ps.useafm'] = True
plt.rcParams['pdf.use14corefonts'] = True
plt.rcParams['text.usetex'] = True

plt.rcParams.update({'font.size': 6})

#graph, setting, total runtime, shuffle-time, write-to-DHT, query-time
data = []
#orig_data = []

orig = {}

min_bytes = {}

with open(sys.argv[1], 'r') as csvfile:
  reader = csv.reader(csvfile, delimiter=',')
  for row in reader:
    graph = row[0]
    system = row[1]
    total_bytes = int(row[2])
    if (graph not in min_bytes):
      min_bytes[graph] = total_bytes
    else:
      min_bytes[graph] = min(min_bytes[graph], total_bytes)

systems = ["ParHac", "RAC"]

with open(sys.argv[1], 'r') as csvfile:
  reader = csv.reader(csvfile, delimiter=',')
  for row in reader:
    graph = row[0]
    system = row[1]

#    orig_data.append([graph, system, total_bytes])
#    data.append([graph, system, normalized_total_bytes])
    data.append([graph, system, float(row[2])])

    if graph not in orig:
        orig[graph] = {}
    for sys in systems:
        if sys not in orig[graph]:
            orig[graph][sys] = 0
    orig[graph][system] = total_bytes

df = pd.DataFrame(data, columns = ['Graph', 'System','Rounds'])
print(df)


orig_data = []
for dataset in orig:
  systems = orig[dataset]
  for sys in systems:
    num_bytes = orig[dataset][sys]
    orig_data.append([dataset, sys, num_bytes])

orig_df = pd.DataFrame(orig_data, columns = ['Graph', 'System', 'Rounds'])
print(orig_df)

#print(orig)


#sns.set_style("dark")
#sns.set(font_scale=0.65)
#sns.set(font_scale = 2)
plt.style.use(['seaborn-dark', 'seaborn-paper'])

#sns.set(rc={'figure.figsize':(0.5,0.5)})

#set_style()

#pal_orig = sns.color_palette("Paired", 10)
#pal = sns.color_palette("Paired", 10)
#pal[0] = pal_orig[3]
#pal[1] = pal_orig[7]
#pal[2] = pal_orig[3]

#shuffle_color="#D3D3D3"
#shuffle_color="#A9A9A9"
ampc_shuffle_color="#DAF7A6"
mpc_shuffle_color="#669999"
dht_write_color="#8B0000"
dht_query_color="#228B22"
#shuffle_color="#2F4F4F"
#shuffle_color="#708090"
#g = sns.barplot(x = df.Experiment, y = df.Total, color=shuffle_color)
#bottom_plot = sns.barplot(x = df.Experiment, y = df.CommunicationBytes, color=comm_color)
#bottom_plot = sns.barplot(x = df.Experiment, y = df.RelativeBytes, color=comm_color)


pal = ["#a569bd", mpc_shuffle_color, dht_write_color, dht_query_color, "#e74c3c", "#34495e", "#2ecc71"]
snd_pal = [dht_write_color, dht_query_color, "#e74c3c", "#34495e", "#2ecc71"]
thrd_pal = ["#FF5733", dht_query_color, "#e74c3c", "#34495e", "#2ecc71"]

pal_orig = sns.color_palette("Paired", 10)
edge_pal = sns.color_palette("muted")
vtx_pal = sns.color_palette("pastel")
edge_pal[0], edge_pal[2] = edge_pal[2], edge_pal[0]
edge_pal[1] = vtx_pal[1]
edge_pal[2] = vtx_pal[1]
edge_pal[3] = vtx_pal[3]
edge_pal[4] = edge_pal[9]

#top_plot = sns.barplot(x='Graph', y='EdgesAndVertices', hue="SystemEdges", data=df, palette=edge_pal, linewidth=0.5, edgecolor=".2")
#bottom_plot = sns.barplot(x='Graph', y='VertexBytes', hue="SystemVertices", data=df, palette=vtx_pal, linewidth=0.5, edgecolor=".2")

bottom_plot = sns.barplot(x='Graph', y='Rounds', hue="System", data=df, palette=edge_pal, linewidth=0.5, edgecolor=".2")

#top_plot.get_legend().set_visible(False)

sns.despine(left=True)

# Legend business.
##frthbar = plt.Rectangle((0,0),0.5,0.5,fc=thrd_pal[0], edgecolor = 'none')
##thrdbar = plt.Rectangle((0,0),0.5,0.5,fc=dht_write_color, edgecolor = 'none')
##sndbar = plt.Rectangle((0,0),0.5,0.5,fc=pal[1], edgecolor = 'none')
##fstbar = plt.Rectangle((0,0),0.5,0.5,fc=pal[0],  edgecolor = 'none')
###l = plt.legend([bottombar, topbar], ['DHT Bytes', 'Disk Bytes'], loc=0, ncol = 2, prop={'size':12})
##l = plt.legend([fstbar, thrdbar, frthbar, sndbar], ['DirectGraph (Shuf.)', 'KV-Write', 'IsInMIS', 'MPC-Shuffles'], loc=0, ncol = 2, prop={'size':13})
##l.draw_frame(False)

# Legend business.
fifthbar = plt.Rectangle((0,0),0.5,0.5,fc=edge_pal[4], edgecolor = '0.2')
frthbar = plt.Rectangle((0,0),0.5,0.5,fc=edge_pal[3], edgecolor = '0.2')
thrdbar = plt.Rectangle((0,0),0.5,0.5,fc=edge_pal[2], edgecolor = '0.2')
sndbar = plt.Rectangle((0,0),0.5,0.5,fc=edge_pal[1], edgecolor = '0.2')
fstbar = plt.Rectangle((0,0),0.5,0.5,fc=edge_pal[0],  edgecolor = '0.2')
#l = plt.legend([bottombar, topbar], ['DHT Bytes', 'Disk Bytes'], loc=0, ncol = 2, prop={'size':12})
l = plt.legend([fstbar, sndbar], systems, loc=2, ncol = 1, prop={'size':16}, fancybox=True, shadow=True)
l.draw_frame(False)

axes = bottom_plot.axes

bottom_plot.set_ylabel("Number of Rounds", fontsize=16)
bottom_plot.set_xlabel("")
bottom_plot.set_xticklabels(bottom_plot.get_xticklabels(), horizontalalignment='center', size = 16)
sns.set_context({"figure.figsize": (4, 2)})

plt.yticks(fontsize=15)


def latex_float(f):
    float_str = "{0:1.4g}".format(f)
    print(float_str)
    if "e" in float_str:
        base, exponent = float_str.split("e")
        latex_str = r"${0} {1}^{{{2}}}$".format(base, "\mathsf{e}", int(exponent))
        #latex_str = r"${0} \times 10^{{{1}}}$".format(base, int(exponent))
        print(latex_str, base, exponent)
        return latex_str
#        return float_str
    else:
        latex_str = r"${0}$".format(float_str)
        return latex_str

print(df.loc[0])
ct = 0

def show_values_on_bars(axs, ct):
    def _show_on_single_plot(ax, ct):
        for p in ax.patches:
            _x = (p.get_x() + p.get_width() / 2)
            _y = p.get_y() + p.get_height() + 200
            #_y = p.get_y() + p.get_height() + (p.get_height() / 10)
            if (ct < 100):
              rounds = df.loc[ct]['Rounds'] #df.loc[ct]['Total']
              # my_ct = int(ct / 5) + ((ct % 5) * 5)
              print("rounds = ", rounds, "ct = ", ct)
              ct = ct + 1
              #ax.text(_x, _y, value, ha="center", color='darkslategray', rotation=90, fontsize="7")
              if (rounds == 0):
                ax.text(_x, _y, "x", ha="center", color='red', fontsize="13")

    if isinstance(axs, np.ndarray):
        for idx, ax in np.ndenumerate(axs):
            _show_on_single_plot(ax, ct)
    else:
        _show_on_single_plot(axs, ct)

show_values_on_bars(axes, ct)
#g.ax.tick_params(axis='both', which='major', labelsize=9)
#bottom_plot.set_xticklabels(bottom_plot.get_xticklabels(), horizontalalignment='right')
#plt.xticks(fontsize=9)

#g.axhline(180, ls='--', color='gray')
#plt.yticks((0, 0.5, 1.0, 1.5, 2.0, 2.5, 3.0, 3.5))

#plt.ylim(0, 17.25)
plt.tight_layout()


bottom_plot.get_figure().savefig("size_comparison_intro.pdf")



==> plots/examples/bs_vs_space.py <==
#!python3
import csv
import sys

import numpy as np
import matplotlib
import matplotlib.pyplot as plt
import seaborn as sns
import pandas as pd
import math

plt.style.use(['seaborn-whitegrid', 'seaborn-paper'])

plt.rcParams['ps.useafm'] = True
plt.rcParams['pdf.use14corefonts'] = True
plt.rcParams['text.usetex'] = True

data = []
ct = 0
with open(sys.argv[1], 'r') as csvfile:
  reader = csv.reader(csvfile, delimiter=',')
  for row in reader:
    system = row[0]
    bs = int(row[1])
    op = row[2]
    size = float(row[3])
    if (op != "Insert"):
      data.append([system, bs, op, size])

df = pd.DataFrame(data, columns = ["System", "Block Size", "Operation", "Size"])
print (df)


sns.set(font_scale=1)
palette = sns.color_palette("Paired", 4)
g = sns.lineplot(linewidth=1.75,palette=palette,x='Block Size', y='Size', style="System", hue="System", markers=True, data = df)

plt.xscale("log")

array_size = 1e8 * 16
diffencode_size = 900000000
bits_size_in_bytes = 93125285

pam_unaug = 4 * 1e9
pam_aug = 4.8 * 1e9

g.axhline(array_size, ls='--', color='gray')
plt.text(1.25, array_size + 0.5e8, "Array", fontsize=14, color="gray")

g.axhline(diffencode_size, ls='--', color='purple')
plt.text(1.25, diffencode_size + 0.5e8, "Array (Diff)", fontsize=14, color="purple")

g.axhline(pam_unaug, ls='dotted', color='orangered')
plt.text(1.25, pam_unaug + 0.5e8, "P-Tree", fontsize=14, color="orangered")

g.axhline(pam_aug, ls='dotted', color='saddlebrown')
plt.text(1.25, pam_aug + 0.5e8, "P-Tree-Aug", fontsize=14, color="saddlebrown")

g.set_xlabel('Block Size ($B$)', fontsize=17)
g.set_ylabel('Map Size (Num. bytes)', fontsize=17)

plt.tick_params(axis='both', which='major', labelsize=15)

plt.legend(frameon=True, facecolor="white", fontsize=14)

plt.ylim(None, pam_aug + 3e8)

plt.tight_layout()
fig = g.get_figure()
fig.savefig("size_vs_blocksize.pdf")


==> plots/examples/scaling.py <==
#!/usr/bin/python3.7
import csv
import sys

import numpy as np
import matplotlib.pyplot as plt
import seaborn as sns
import pandas as pd
import math

# input: csv data as triples of (tag, test_name, running_time)

plt.rcParams['ps.useafm'] = True
plt.rcParams['pdf.use14corefonts'] = True
plt.rcParams['text.usetex'] = True

degrees = []
data = []

with open(sys.argv[1], 'r') as csvfile:
  reader = csv.reader(csvfile, delimiter=',')
  one_thread = 0.0
  for row in reader:
    eps = row[0]
    num_threads = int(row[1])
    running_time = float(row[2])
    if (num_threads == 1):
      one_thread = running_time
    speedup = one_thread / running_time
    data.append([eps, num_threads, running_time, speedup])
    print(eps, num_threads, running_time, speedup)

df = pd.DataFrame(data, columns = ['Epsilon', 'Threads', 'Running time', 'Speedup'])
print (df)

plt.style.use(['seaborn-darkgrid', 'seaborn-paper'])

#plt.yscale("log", base=10)
sns.set(font_scale=2)
g = sns.lineplot(x='Threads', y='Running time', hue='Epsilon', data=df, markers=True, style="Epsilon", dashes=False, palette='colorblind')
plt.xscale("log",base=2)
g.axes.set_yscale("log")

#g.axhline(10, ls='--', color='gray')
g.set_xlabel('Number of hyper-threads', fontsize=16)
g.set_ylabel('Running time (in seconds)', fontsize=16)

plt.tick_params(axis='both', which='major', labelsize=12)

#plt.legend(bbox_to_anchor=(1.02, 1), loc=2, borderaxespad=0.)
#plt.legend(loc=3)
plt.legend(["$\epsilon=0.01$", "$\epsilon=0.1$", "$\epsilon=1$", "$\epsilon=10$", "$\epsilon=100$"], fontsize=14, fancybox=True, frameon=True, edgecolor='gray')

g.set(xticks=[1, 2, 4, 8, 16, 32, 62, 78, 144])
g.set(xticklabels=["1", "2", "4", "8", "16", "32", "64", "72", "144"])

plt.tight_layout()
fig = g.get_figure()
fig.savefig("scaling.pdf")

